Sheet diagrams for bimonoidal categories

Bimonoidal categories (also known as rig categories) are categories with two monoidal structures, one of which distributes over the other. We formally define sheet diagrams, a graphical calculus for bimonoidal categories that was informally introduced by Staton. Sheet diagrams are string diagrams drawn on a branching surface, which is itself an extruded string diagram. Our main result is a soundness and completeness theorem of the usual form for graphical calculi: we show that sheet diagrams form the free bimonoidal category on a signature.

==> figures/convert.sh <==
#!/bin/bash
outfile=`echo $1 | sed -e 's/svg/pdf/g'`
inkscape -D -z --file=$1 --export-pdf=$outfile --export-latex --export-area-drawing

